SpikeCV: Open a Continuous Computer Vision Era

SpikeCV is a new open-source computer vision platform for the spike camera, which is a neuromorphic visual sensor that has developed rapidly in recent years. In the spike camera, each pixel position directly accumulates the light intensity and asynchronously fires spikes. The output binary spikes can reach a frequency of 40,000 Hz. As a new type of visual expression, spike sequence has high spatiotemporal completeness and preserves the continuous visual information of the external world. Taking advantage of the low latency and high dynamic range of the spike camera, many spike-based algorithms have made significant progress, such as high-quality imaging and ultra-high-speed target detection. To build up a community ecology for the spike vision to facilitate more users to take advantage of the spike camera, SpikeCV provides a variety of ultra-high-speed scene datasets, hardware interfaces, and an easy-to-use modules library. SpikeCV focuses on encapsulation for spike data, standardization for dataset interfaces, modularization for vision tasks, and real-time applications for challenging scenes. With the advent of the open-source Python ecosystem, modules of SpikeCV can be used as a Python library to fulfilled most of the numerical analysis needs of researchers. We demonstrate the efficiency of the SpikeCV on offline inference and real-time applications. The project repository address are \url{https://openi.pcl.ac.cn/Cordium/SpikeCV} and \url{https://github.com/Zyj061/SpikeCV

==> test_device.py <==
# init camera driver parameters
params = link.SpikeLinkInitParams()
params_camera = link.SpikeLinkQSFPInitParams()
params_dummy = link.SpikeLinkDummyInitParams()

DEBUG_OUT = False
brunning = False
count = 0
pool_len = 500
# link to the compiled library
input_c = link.spikelinkInput("../device/spikevision/m1k40/sdk/lib/Debug/spikelinkapi.dll")
input_c.linkinputlib.ReleaseFrame.argtypes = [ctypes.c_void_p, ctypes.c_void_p]
framepool = link.spikeframepool()

# callback function to obtain the online spikes for users
def inputcallback(frame):
    global count

    if count > pool_len:
        return

    framepool.push(frame)
    if DEBUG_OUT:
        frame2 = ctypes.cast(frame, ctypes.POINTER(link.SpikeLinkVideoFrame))
        print("get frame:", frame2.contents.size, frame2.contents.width, frame2.contents.height,
                frame2.contents.pts)
    if count % 100 == 0:
        frame2 = ctypes.cast(frame, ctypes.POINTER(link.SpikeLinkVideoFrame))
        print("index:", frame2.contents.pts)
    count += 1

input_callback = link.LinkInputCallBack(inputcallback)
input_c.init(ctypes.byref(device_params))   
input_c.open()
input_c.setcallback(input_callback)

vidarSpikes = SpikeStream(offline=False, **paraDict)
spikes = vidarSpikes.get_device_matrix(_input=input_c, _framepool=framepool, block_len=pool_len)

input_c.close()

